Conservative Integrators for Vortex Blob Methods

Conservative symmetric second-order one-step integrators are derived using the Discrete Multiplier Method for a family of vortex-blob models approximating the incompressible Euler's equations on the plane. Conservative properties and second order convergence are proved. A rational function approximation was used to approximate the exponential integral that appears in the Hamiltonian. Numerical experiments are shown to verify the conservative property of these integrators, their second-order accuracy, and as well as the resulting spatial and temporal accuracy of the vortex blob method. Moreover, the derived implicit conservative integrators are shown to be better at preserving conserved quantities than standard higher-order explicit integrators on comparable computation times.

==> Figures_results/Order_of_Convergence.m <==
%%%%%%%%%%%%%%%%%%%%%%%%%%%%% Temporal order of convergence... %%%%%%%%%%%%%%%%%%%%%%%%%%%%%
clc
clear all
n_step = [10 25 50 75 100 250 250 500 750 1000 2500 5000 7500 10000];
T = 10.0;
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
myBlue =[0 0.4470 0.7410]; % IMM
myOrange = [0.8500 0.3250 0.0980]; % RM4
myGreen = [0.4660 0.6740 0.1880]; % DMM
myYellow = [0.9290 0.6940 0.1250]; % RM2
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%% m = 2 %%%%%%%%%%%%%%%%%%%%%%
global_error_m2 = importdata('global_error_m2.txt');
e1 = global_error_m2(1,end-1); n1 = n_step(1,end-1);
e2 = global_error_m2(1,end); n2 = n_step(1,end);
c1_m2 = log(e1/e2)/log(n2/n1); c2_m2 = e1*(n1/T)^(c1_m2);

%%%%%%%%%%%%%%%%%%%%%% m = 4 %%%%%%%%%%%%%%%%%%%%%%
global_error_m4 = importdata('global_error_m4.txt');
e1 = global_error_m4(1,end-1); n1 = n_step(1,end-1);
e2 = global_error_m4(1,end); n2 = n_step(1,end);
c1_m4 = log(e1/e2)/log(n2/n1); c2_m4 = e1*(n1/T)^(c1_m4);

%%%%%%%%%%%%%%%%%%%%%% m = 6 %%%%%%%%%%%%%%%%%%%%%%
global_error_m6 = importdata('global_error_m6.txt');
e1 = global_error_m6(1,end-1); n1 = n_step(1,end-1);
e2 = global_error_m6(1,end); n2 = n_step(1,end);
c1_m6 = log(e1/e2)/log(n2/n1); c2_m6 = e1*(n1/T)^(c1_m6);




%% Figures...

figure(1)
loglog(T./n_step, 0.1*(T./n_step).^2.0,'k-.','linewidth',2.0)
hold on
loglog(T./n_step, c2_m2*((T./n_step).^(c1_m2)),'-','Color',myBlue,'linewidth',2.0,'HandleVisibility','off')
hold on
loglog(T./n_step, c2_m4*((T./n_step).^(c1_m4)),'-','Color',myOrange,'linewidth',2.0,'HandleVisibility','off')
hold on
loglog(T./n_step, c2_m6*((T./n_step).^(c1_m6)),'-','Color',myGreen,'linewidth',2.0,'HandleVisibility','off')
hold on
loglog(T./n_step, global_error_m2,'o','Color',myBlue,'linewidth',2.5,'markersize',10)
hold on
loglog(T./n_step, global_error_m4,'o','Color',myOrange,'linewidth',2.5,'markersize',10)
hold on
loglog(T./n_step, global_error_m6,'o','Color',myGreen,'linewidth',2.5,'markersize',10)
grid on
xlabel('$\tau$','FontSize',20,'interpreter','latex')
ylabel('$\varepsilon_{\tau}$','FontSize',20,'interpreter','latex')
legend({'$O\left(\tau^{2}\right)$','$m = 2$','$m = 4$','$m = 6$'},'interpreter','latex','FontSize',20, ...
    'Location', 'Northwest')
set(gca,'FontSize',20);
ylim([0.5e-10, 1.0])
print('-f1','OOC_tau', '-depsc2')

% figure(1)
% loglog(T./n_step, 0.1*(T./n_step).^2.0,'k-.','linewidth',4.0)
% hold on
% loglog(T./n_step, c2_m2*((T./n_step).^(c1_m2)),'-','Color',[0.0 0.0 0.0],'linewidth',3.0,'HandleVisibility','off')
% hold on
% loglog(T./n_step, c2_m4*((T./n_step).^(c1_m4)),'-','Color',[0.0 0.0 0.0],'linewidth',3.0,'HandleVisibility','off')
% hold on
% loglog(T./n_step, c2_m6*((T./n_step).^(c1_m6)),'-','Color',[0.0 0.0 0.0],'linewidth',3.0,'HandleVisibility','off')
% hold on
% loglog(T./n_step, global_error_m2,'o','Color',[0.0 0.5 0.0],'linewidth',3.5,'markersize',10)
% hold on
% loglog(T./n_step, global_error_m4,'o','Color',[1.0 0.0 0.0],'linewidth',3.5,'markersize',10)
% hold on
% loglog(T./n_step, global_error_m6,'o','Color',[0.0 0.0 1.0],'linewidth',3.5,'markersize',10)
% grid on
% xlabel('$\tau$','FontSize',20,'interpreter','latex')
% ylabel('$\varepsilon_g$','FontSize',20,'interpreter','latex')
% legend({'$O\left(\tau^{2}\right)$','$m = 2$','$m = 4$','$m = 6$'},'interpreter','latex','FontSize',20, ...
%     'Location', 'Best')
% set(gca,'FontSize',20);
% ylim([0.5e-10, 1.0])
% print('-f1','OOC_tau', '-depsc2')

